On The Scalability of P2P Swarming Systems

One of the fundamental problems in the realm of peer-to-peer systems is that of determining their service capacities. In this paper, we focus on P2P scalability issues and propose models to compute the achievable throughput under distinct policies for selecting both peers and blocks. From these models, we obtain novel insights on the behavior of P2P swarming systems that motivate new mechanisms for publishers and peers to improve the overall performance. In particular, we obtain operational regions for swarm system. In addition, we show that system capacity significantly increases if publishers adopt the most deprived peer selection and peers reduce their service rates when they have all the file blocks but one.

==> admissioncontrol/plotadmi.m <==
	v1=admissioncontrol_R03
	v2=admissioncontrol_R20
	
	axes1=axes('Parent',figure,'FontSize',30);
	hold(axes1,'all');
	hold on;
	errorbar(v1(:,3),v1(:,4),v1(:,6)-v1(:,5))
	errorbar(v2(:,3),v2(:,4),v2(:,6)-v2(:,5),'r')
	xlabel('Population')
	ylabel('Throughput')
	ylim([0 7]); hold on;
	xlim([0 200]);
	grid on
	
	hold off
	
	axes1=axes('Parent',figure,'FontSize',30);
	hold(axes1,'all');
	hold on;
	errorbar(v1(:,3),v1(:,4),v1(:,6)-v1(:,5))
	xlabel('Population')
	ylabel('Throughput')
	ylim([0 1]); hold on;
	xlim([0 200]);
	grid on
	
